A generalised drift-correcting time integration scheme for Brownian suspensions of rigid particles with arbitrary shape

The efficient computation of the overdamped, random motion of micron and nanometre scale particles in a viscous fluid requires novel methods to obtain the hydrodynamic interactions, random displacements and Brownian drift at minimal cost. Capturing Brownian drift is done most efficiently through a judiciously constructed time-integration scheme that automatically accounts for its contribution to particle motion. In this paper, we present a generalised drift-correcting (gDC) scheme that accounts for Brownian drift for suspensions of rigid particles with arbitrary shape. The scheme seamlessly integrates with fast methods for computing the hydrodynamic interactions and random increments and requires a single full mobility solve per time-step. As a result, the gDC provides increased computational efficiency when used in conjunction with grid-based methods that employ fluctuating hydrodynamics to obtain the random increments. Further, for these methods the additional computations that the scheme requires occur at the level of individual particles, and hence lend themselves naturally to parallel computation. We perform a series of simulations that demonstrate the gDC obtains similar levels of accuracy as compared with the existing state-of-the-art. In addition, these simulations illustrate the gDC's applicability to a wide array of relevant problems involving Brownian suspensions of non-spherical particles, such as the structure of liquid crystals and the rheology of complex fluids.

==> Cost_FFCM_RMB/Cost_FFCM_GDC.m <==
clear all
% close all
set(groot,'defaulttextinterpreter','latex')
set(0,'defaultAxesFontName', 'Times New Roman')
set(0,'DefaultAxesFontSize',44)
set(groot, 'defaultAxesTickLabelInterpreter','latex'); 
set(groot, 'defaultLegendInterpreter','latex');
format long


lw = 2

% blob number
Nb=logspace(2,5,1000);
% domain size
L = 2*pi;
% fixed volume fraction
phi = 0.3;
% ratio between sigma monopole and dx
sigp = 1.8611;
% blob radius
a = (L^3*phi./(Nb*4*pi)).^(1/3);
% blob sigma
sigma = a/sqrt(pi);
% grid size
dx = sigma/sigp;
% grid points
Nx = L./dx;
Ng = Nx.^3;
% stencil on grid for spreading and averaging
stencil = 20;


% flag = 'no stresslets' % blobs without stresslets
flag = 'stresslets' % blobs with stresslets
% flag = 'RMB GDC'; % Rigid multiblob model with GDC
% flag = 'RMB RFD'; % Rigid multiblob model with RFD

%% Costs
% Cost for 1 FFT
cost1FFT = Ng.*log(Ng);

% Cost for one trapezoidal rule
cost1Trapz = stencil.^3.*Nb;




if strcmp(flag,'no stresslets')
    %% Without stresslets
    % 1FFT to go in fourier space + 1FFT to go back to physical space for
    % each fluid velocity component
    NFFTs = 2*3;
    
    % 1 spreading + 1 averaging for velocity (force) for each of the 3
    % components
    Nspreading = 3;
    Naveraging = 3;

elseif strcmp(flag,'stresslets')
    %% With stresslets
    CG_ite = 5;
    NFFTs=(1+CG_ite)*2*3;
    % Spread and averaging velocities (forces), rotation (torque) and rate of strains
    % (stresslets)
    Nspreading = (1+CG_ite)*(3+3)+ CG_ite*5;
    Naveraging = (1+CG_ite)*(3+3+5);

elseif strcmp(flag,'RMB GDC')
    %% RMB 
    ite_GMRES = 5;
    blob_per_body = 20;    
    Nbodies = Nb/blob_per_body;
    % NFFTs = 1 fluctu Stokes at time n + 1 Stokes solve per GMRES iteration at the
    % midstep m for each  fluid velocity components
    NFFTs =2*(1+ite_GMRES)*3;
    % Nspreading = one each GMRES iterations for each force component
    Nspreading = ite_GMRES * 3;
    % Naveraging = 1 fluctu blob at time n + 6 finite differences + 1 per GMRES iteration + 1
    % fluctu blob at midstep m for each velocity component
    Naveraging = (1 + 6 + ite_GMRES + 1) * 3;
    
elseif strcmp(flag,'RMB RFD')
    %% RMB 
    ite_GMRES = 5;
    % Number of mobility solves (2: one sided RFD, 3: centered RFD)
    NGMRES = 3;
    % Number of blobs per body in RMB model
    blob_per_body = 20;    
    % NFFTs = 1 Stokes solve per GMRES iteration at the
    % for each  fluid velocity components at step n and n+\delta
    NFFTs =2*(NGMRES*ite_GMRES)*3;
    % Nspreading = one each GMRES iterations for each force component
    Nspreading = NGMRES*ite_GMRES * 3;
    % Naveraging =  1 per GMRES iteration + 1 per GMRES to get fluctuating
    % blob velocities
    Naveraging = (NGMRES* ite_GMRES + 2) * 3;    
end
% Total cost FFTs
costFFT=NFFTs*cost1FFT;
% Total cost Spreading and averaging
costP=(Nspreading + Naveraging).*cost1Trapz;



hfig=figure;
box on
hold on
set(gca,'yminortick','on')
set(gca,'xminortick','on')
set(gca,'ticklength',3*get(gca,'ticklength'))
set(hfig,'color','w')
set(hfig,'position',[500 500 1132 624])
set(gca,'layer','top')   
plot(Nb,costP,'linewidth',lw)
plot(Nb,costFFT,'linewidth',lw)
plot(Nb,costFFT+costP,'--','linewidth',lw+1)
legend('Particles','FFTs','Particles+FFTs','Location','northwest')
xlabel('$N_b$')
ylabel('Operation count')
set(gca,'yscale','log')
set(gca,'xscale','log')
if strcmp(flag,'RMB RFD') || strcmp(flag,'RMB GDC')
    title([flag  ', '  num2str(blob_per_body) ' blobs per body, $\phi = $' num2str(phi)])
else
    title([flag ', $\phi = $' num2str(phi)] )
end

